How small droplets form in turbulent multiphase flows

The formation of small droplets and bubbles in turbulent flows is a crucial process in geophysics and engineering, whose underlying physical mechanism remains a puzzle. In this letter, we address this problem by means of high-resolution numerical simulations, comparing a realistic multiphase configuration with a numerical experiment in which we attenuate the presence of strong velocity gradients either across the whole mixture or in the disperse phase only. Our results show unambiguously that the formation of small droplets is governed by the internal dynamics which occur during the break-up of large drops and that the high vorticity and the extreme dissipation associated to these events are the consequence and not the cause of the breakup.

==> figures/plotXi_sup.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon May 16 15:30:19 2022

@author: marcres
"""
import numpy as np
import matplotlib.pyplot  as plt
from setupPlot import *
import matplotlib.pylab as pl

fd = '/Users/marcres/Dropbox/Projects/testInterm/sf/'
# stop()
# =============================================================================
# StopAsyncIteration
# =============================================================================
f = open(fd+'sp/xif.out')
xiSP = np.fromfile(f)
f = open(fd+'10%/xif.out')
xiMP = np.fromfile(f)

f = open(fd+'NS_filt_sp/xif.out')
xiSP_f = np.fromfile(f)
f = open(fd+'NS_filt_mp/xif.out')
xiMP_f = np.fromfile(f)
f = open('/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/filt_inside/xif.out')
xiMP_fi = np.fromfile(f)

p = np.linspace(1,12,12)

plt.close('all')
plt.figure()
# plt.plot(p,xiSP/xiSP[2],'.r',label=r'single-phase')
# plt.plot(p,xiMP/xiMP[2],'.g',label=r'multi-phase')
plt.plot(p,xiSP,'.r',label=r'SP')
plt.plot(p,xiMP,'.k',label=r'MP')
plt.plot(p,xiSP_f,'*r',label=r'SPm')
plt.plot(p,xiMP_f,'*k',label=r'MPm')
plt.plot(p,2*(1 - (2/3.)**(p/3)) + p/9,'*b',label=r'She-Leveque 1994')
x = np.linspace(1,10,10)
plt.plot(x,x/3,'k')
plt.xlim(1,8)
plt.ylim(1/3,2.5)

plt.close('all')
plt.figure()
# plt.plot(p,xiSP/xiSP[2],'.r',label=r'single-phase')
# plt.plot(p,xiMP/xiMP[2],'.g',label=r'multi-phase')
xiSL = (2*(1 - (2/3.)**(p/3)) + p/9)
plt.plot(p,xiSP/xiSP[2]*(-p/3),'--or',label=r'SP')
plt.plot(p,xiMP/xiMP[2]*(-p/3),'--ok',label=r'MP')
plt.plot(p,xiSP_f/xiSP_f[2]*(-p/3),'-.*r',label=r'SPm')
plt.plot(p,xiMP_f/xiMP_f[2]*(-p/3),'-.*k',label=r'MPm')
plt.plot(p,xiMP_fi/xiMP_fi[2]*(-p/3),'-.*k',label=r'MPm')
plt.plot(p,(2*(1 - (2/3.)**(p/3.)) + p/9)*(-p/3.),'*b',label=r'She-Leveque 1994')
plt.legend(fontsize=20,frameon=False)
# x = np.linspace(1,10,10)
# plt.plot(x,x/3,'k')
plt.ylabel(r'$-\zeta_p p/3$',fontsize=20)
plt.xlabel(r'$p$',fontsize=20)
plt.xlim(1,8)
plt.ylim(-6,0)
fig = plt.gcf()
ax=plt.gca()
formatPlot(ax, fig, False, False, 1)
# plt.savefig('zetap3.eps')


plt.close('all')
plt.figure()
# plt.plot(p,xiSP/xiSP[2],'.r',label=r'single-phase')
# plt.plot(p,xiMP/xiMP[2],'.g',label=r'multi-phase')
xiSL = (2*(1 - (2/3.)**(p/3)) + p/9)
plt.plot(p,xiSP/xiSP[2]/xiSL,'--or',label=r'SP')
plt.plot(p,xiMP/xiMP[2]/xiSL,'--ok',label=r'MP')
plt.plot(p,xiSP_f/xiSP_f[2]/xiSL,'-.*r',label=r'SPm')
plt.plot(p,xiMP_f/xiMP_f[2]/xiSL,'-.*k',label=r'MPm')
plt.plot(p,xiMP_fi/xiMP_fi[2]/xiSL,'-.*g',label=r'inside')
# plt.plot(p,(2*(1 - (2/3.)**(p/3.)) + p/9)*(-p/3.),'*b',label=r'She-Leveque 1994')
plt.legend(fontsize=20,frameon=False)
# x = np.linspace(1,10,10)
# plt.plot(x,x/3,'k')
plt.ylabel(r'$\zeta_p/\zeta_{p,SL}$',fontsize=20)
plt.xlabel(r'$p$',fontsize=20)
plt.xlim(1,8)
# plt.yscale('log')
plt.ylim(0.97,1.075)
# plt.ylim(0.9,1.2)
fig = plt.gcf()
ax=plt.gca()
formatPlot(ax, fig, False, False, 1)
# plt.savefig('zeta_SL.eps')
# plt.ylim(-6,0)


# =============================================================================
# Plot whole exponent
# =============================================================================
nl = 512
nmod = 12
nsf = [0,1,3,4,5,6,7]
colorsSP =pl.cm.Greys(np.linspace(.3,0.8,len(nsf)))
colorsSPp =pl.cm.Oranges(np.linspace(.3,0.8,len(nsf)))
colorsMP = pl.cm.Reds(np.linspace(.4,1,len(nsf)))
colorsMPp = pl.cm.Greens(np.linspace(.5,0.9,len(nsf)))
colorsMPpi = pl.cm.Blues(np.linspace(.4,0.9,len(nsf)))

plt.close('all')
f = open(fd+'sp/xiSP.out')
xiSP = np.fromfile(f)
xiSP = xiSP.reshape(nmod,nl-1)

f = open(fd+'10%/xiMP.out')
xiMP = np.fromfile(f)
xiMP = xiMP.reshape(nmod,nl-1)

f = open(fd+'NS_filt_sp/xiMP.out')
xiSP_f = np.fromfile(f)
xiSP_f = xiSP_f.reshape(nmod,nl-1)

f = open(fd+'NS_filt_mp/xiMP.out')
xiMP_f = np.fromfile(f)
xiMP_f = xiMP_f.reshape(nmod,nl-1)

f = open('/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/filt_inside/xiMP.out')
xiMP_fi = np.fromfile(f)
xiMP_fi = xiMP_fi.reshape(nmod,nl-1)

plt.figure()
x = np.linspace(2*np.pi/512,2*np.pi,512)
cc = 0
for i in nsf:
    plt.plot(x[:255]/np.pi,xiSP[i,:255]/xiSP[2,:255],color=colorsSP[cc],ls=':',marker='',markevery=0.2, lw=2,)
    plt.plot(x[:255]/np.pi,xiSP_f[i,:255]/xiSP_f[2,:255],color=colorsSPp[cc],ls='--',marker='',markevery=0.25, lw=2)
    cc+=1
dummy = np.array([np.nan,np.nan])
plt.plot(dummy,dummy,color=colorsSP[-1],ls=':', lw=2,label='SP')
plt.plot(dummy,dummy,color=colorsSPp[-1],ls='--', lw=2,label='SPm')
plt.legend(frameon=False, fontsize=20, ncol=2)
plt.xscale('log')
plt.ylabel(r'$\zeta^p_\ell/\zeta^3_\ell$',fontsize=20)
plt.xlabel(r'$\ell/L_f$',fontsize=20)
plt.xlim(2/512,0.5)
plt.ylim(0,3)
# plt.tight_layout()
ax = plt.gca()
fig = plt.gcf()
formatPlot(ax,fig,True,False,1)
plt.savefig('zetaSP.eps')

plt.figure()
x = np.linspace(2*np.pi/512,2*np.pi,512)
cc = 0
for i in nsf:
    plt.plot(x[:255]/np.pi,xiMP[i,:255]/xiMP[2,:255],color=colorsMP[cc],ls=':',marker='',markevery=0.2, lw=2)
    plt.plot(x[:255]/np.pi,xiMP_f[i,:255]/xiMP_f[2,:255],color=colorsMPp[cc],ls='--',marker='',markevery=0.25, lw=2)
    plt.plot(x[:255]/np.pi,xiMP_fi[i,:255]/xiMP_fi[2,:255],color=colorsMPpi[cc],ls='--',marker='',markevery=0.3, lw=2)
    cc+=1
dummy = np.array([np.nan,np.nan])
plt.plot(dummy,dummy,color=colorsMP[-1],ls=':', lw=2,label='MP')
plt.plot(dummy,dummy,color=colorsMPp[-1],ls='-.', lw=2,label='MPp')
plt.plot(dummy,dummy,color=colorsMPpi[-1],ls='--', lw=2,label='MPp,i')
plt.legend(frameon=False, fontsize=20, ncol=2)
plt.xscale('log')
plt.ylabel(r'$\zeta^p_\ell/\zeta^3_\ell$',fontsize=20)
plt.xlabel(r'$\ell/L_f$',fontsize=20)
plt.xlim(2/512,0.5)
plt.ylim(0,3)
# plt.tight_layout()
ax = plt.gca()
fig = plt.gcf()
formatPlot(ax,fig,True,False,1)
plt.savefig('zetaMP.eps')


==> figures/printDist_v2.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Thu May 28 13:57:46 2020

@author: marcres
"""
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
from mpl_toolkits.axes_grid1.inset_locator import (inset_axes, InsetPosition, mark_inset)
import numpy as np
import scipy as sc
import glob
# import sys as sys
# import cPickle as pickle
# import pickle5 as pickle
import pickle as pickle
# import seaborn as sns
import os
import sys as sys
from dropFun import *
from setupPlot import *
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
sys.setrecursionlimit(10000)


# =============================================================================
#  Plot distribution
# =============================================================================
#plt.close('all')
nbins = 40
#dx = 6.25e-6
dx = 2*np.pi/512
dmin = dx*8
dmax = 400*dx
bintype = 'log'
nstart = 50
dimensional = 'adim'
sigma = 0.46
plt.close('all')
plt.figure()
val ={}

ff = ['/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/mp/simNew_filt/',
      '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/mp/simNew_noF/',
      '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/filt_inside/',
       '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/filt_outside/'
      # '/Users/marcres/Projects/testInterm/mp/',
      # '/Users/marcres/Projects/Betzy/prodRun/sp_k2/256/we10%/alpha_10%/'
      ]
# ff = ['/Users/marcres/Projects/testInterm/NS_filt_512/mp/',
#       '/Users/marcres/Projects/Betzy/prodRun/sp_k2/512/we10%/alpha_10%/']
# ff = ['/Users/marcres/Projects/testInterm/mp/',
#       '/Users/marcres/Projects/Betzy/prodRun/sp_k2/256/we10%/alpha_10%/']
# ff = ['/Users/marcres/Projects/testInterm/NS_filt_512/mp/',
#       '/Users/marcres/Projects/Betzy/prodRun/sp_k2/512/we10%/alpha_10%/',
#       '/Users/marcres/Projects/testInterm/mp/',
#       '/Users/marcres/Projects/Betzy/prodRun/sp_k2/256/we10%/alpha_10%/']
fs = ['',
      '/Users/marcres/Dropbox/Projects/Betzy/prodRun/sp_k2/512/sp/']

# cc = 0
# for fld in ff:
#     with open(fld+'data.p', 'rb') as fp:
#         timeSeries = pickle.load(fp)
#     nstart = len(timeSeries.keys())-100
#     hist, bins, gammaP, lognP, meanD, std = dsd_mean(timeSeries,nbins,dx,nstart, dmin, dmax,bintype,dimensional)
            
#     # data = np.loadtxt(ff[cc]+'balanceNEW.out')
#     visc = 0.006
# #    kolm = (visc**3/np.mean(data[-100:,-1]))**0.25
#     # kolm =np.mean(1*data[:,-1]**(-2/5.)*(1/sigma)**(-3/5.))
    
#     kolm =np.pi
#     print('kol',kolm, bins[0])
            
#     x = (bins[:-1]+bins[1:])/2.0/kolm
#     diffx = np.diff(bins/kolm)
    
#     hist[hist==0] = np.nan
    
#     if cc==0:
#         col='k'
#         lab = 'Masked'
#     elif cc==1:
#         col='g'
#         lab= 'NS'
        
#     plt.plot(x,hist/diffx, linestyle='--', color=col, linewidth=2,label=lab)
# #        plt.plot(x,hist/diffx, linestyle=ls, marker=mk,fillstyle='none', color=col, linewidth=2,label=lab)
#     cc+=1
# x = np.linspace(2, 100, 10)
# #plt.plot(x,1*x**(-3/2.),'-b',label='-3/2')
# x = np.linspace(40, 200, 10)
# #plt.plot(x,1000*x**(-10/3.),'-r',label='-10/3')
# plt.xscale('log')
# plt.yscale('log')
# #plt.ylim([1e-5,1])
# #plt.xlim([3,400])
# ax =plt.gca()
# fig= plt.gcf()
# plt.legend(fontsize=20,frameon=False)
# plt.ylabel(r'$P(d/d_{H})$',fontsize=20)
# plt.xlabel(r'$d/d_{H}$',fontsize=20)
# fig.tight_layout()   
# plt.savefig('dsd.eps')     
# plt.savefig('dsd.png')    

# =============================================================================
# Plot difference in PDF
# =============================================================================
plt.close('all')
dimensional = 'dim'
hist = {}
cc=0
sumD = np.zeros(4)
nstart = 5
fac=1

for fld in ff:
    with open(fld+'data.p', 'rb') as fp:
        timeSeries = pickle.load(fp)
        print(len(timeSeries))
    # nstart = len(timeSeries.keys())-100
    print(nstart)
    hist[cc], bins, gammaP, lognP, meanD, std = dsd_mean(timeSeries,nbins,dx,nstart, dmin, dmax,bintype,dimensional)
    # sumD= np.max([sumD,np.sum(hist[cc])])
    print(np.sum(hist[cc]),fld)
    sumD[cc]=np.sum(hist[cc])
    hist[cc]=hist[cc]#*1.
    hist[cc][hist[cc]==0] = np.nan
    cc+=1
    
f = open('drop.txt', 'w')
f.write('####  1-BINS      2-NO_FILT         3-FILT       4- FILT_INSIDE\n')
for i in range(nbins):
    f.write(f'{bins[i]:20}'f'{hist[1][i]:20}'+ f'{hist[0][i]:20}'+ f'{hist[2][i]:20}'+'\n')
f.write(f'{bins[i+1]:20}')
f.close()


    
# =============================================================================
# 
# =============================================================================
plt.close('all')   
kolm =np.pi            
x = (bins[:-1]+bins[1:])/2.0/kolm   
diffx = np.diff(bins/kolm) 
plt.figure()
plt.plot(x,(hist[1]-hist[0])/sumD[1], '--ok', linewidth=2,label='MPp',markevery=0.1,markersize=8)
plt.plot(x,(hist[1]-hist[2])/sumD[1], '--ob', linewidth=2,label='MPp,i',markevery=0.1,markersize=8)
# plt.plot(x,(hist[3]-hist[2])/sumD[3], linestyle='--', color='r', linewidth=2,label='256')
        # plt.plot(x,hist/diffx, linestyle=ls, marker=mk,fillstyle='none', color=col, linewidth=2,label=lab)
plt.xscale('log')
plt.yscale('log')
# plt.yscale('log')
#plt.ylim([1e-5,1])
#plt.xlim([3,400])
ax =plt.gca()
fig= plt.gcf()
# plt.legend(fontsize=20,frameon=False)
plt.ylabel(r'$(\mathcal{N}-\mathcal{N}_m)/\mathcal{N}$',fontsize=40)
plt.xlabel(r'$d/L$',fontsize=40)
# formatPlot(ax,fig,True,True,1)
ax.set_xticklabels(ax.get_xticks(),fontsize=40)
a = ax.get_yticks()
ax.set_yticklabels(a,fontsize=40)
fig.set_figheight(5*fac)
fig.set_figwidth(6*fac)
fig.subplots_adjust(left=0.31*fac,bottom=0.28*fac,top=0.97,right=0.97,wspace=0.05)
ax.set_ylabel(ax.get_ylabel(),fontsize=40)
ax.set_xlabel(ax.get_xlabel(),fontsize=40)
#            ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=5))
ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=9))
ax.yaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
ax.xaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
ax.xaxis.set_tick_params(width=2,length=4)
ax.yaxis.set_tick_params(width=2,length=4)
fig.tight_layout()  

# plt.savefig('diffdist.eps')
# =============================================================================
# 
# =============================================================================

plt.close('all')
plt.figure()
x = (bins[:-1]+bins[1:])/2.0/kolm   
plt.plot(x,hist[1]/sumD[1]/diffx,':^r',label='MP', markevery=0.1,markersize=8)
plt.plot(x,hist[0]/sumD[1]/diffx,'--ok',label='MPp', markevery=0.1,markersize=8)
plt.plot(x,hist[2]/sumD[1]/diffx,'--ob',label='MPp,i', markevery=0.1,markersize=8)
# plt.plot(x,hist[3]/sumD[1]/diffx,':xg',label='outside', markevery=0.1)
x = np.linspace(.03, .4, 10)
plt.plot(x,.2*x**(-3/2.),'-k')
x = np.linspace(.1, 1, 10)
plt.plot(x,.005*x**(-10/3.),'--k')
plt.xscale('log')
plt.yscale('log')
#plt.ylim([1e-5,1])
#plt.xlim([3,400])
ax =plt.gca()
fig= plt.gcf()
plt.legend(fontsize=30,frameon=False)
plt.ylabel(r'$P(d/L_f)$',fontsize=20)
plt.xlabel(r'$d/L_f$',fontsize=20)
formatPlot(ax,fig,True,True,1)
# plt.savefig('distPDFc.eps')

# fig.tight_layout() 
# plt.savefig('dsd.eps')     
# plt.savefig('dsd.png')    

# kolm =np.pi            
# x = (bins[:-1]+bins[1:])/2.0/kolm   
# diffx = np.diff(bins/kolm) 
# plt.figure()
# plt.plot(x,(hist[1])/diffx/sumD[1], linestyle='--', color='k', linewidth=2,label='512')
# plt.plot(x,(hist[3])/diffx/sumD[3], linestyle='--', color='r', linewidth=2,label='256')
# #        plt.plot(x,hist/diffx, linestyle=ls, marker=mk,fillstyle='none', color=col, linewidth=2,label=lab)
# plt.xscale('log')
# plt.yscale('log')
# # plt.yscale('log')
# #plt.ylim([1e-5,1])
# #plt.xlim([3,400])
# ax =plt.gca()
# fig= plt.gcf()
# plt.legend(fontsize=20,frameon=False)
# plt.ylabel(r'$P(d)$',fontsize=20)
# plt.xlabel(r'$d/L$',fontsize=20)
# fig.tight_layout()  


==> figures/printPDF_N.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Mar 24 16:46:08 2022

@author: marcres
"""
import numpy as np
import matplotlib.pyplot as plt
import glob
import scipy as sc
import h5py
import matplotlib.ticker as ticker
from setupPlot import *

ff= [
     '/Users/marcres/Dropbox/Projects/Betzy/prodRun/sp_k2/512/sp/',
     '/Users/marcres/Dropbox/Projects/Betzy/prodRun/sp_k2/512/we10%/alpha_10%/',
     '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/sp/',
     '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/mp/',
     '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/filt_inside/'
     # '/Users/marcres/Projects/testInterm/NS_filt_512/filt_outside/'
     
     ]
col = ['b','r','b','r','g']
ls  = [':',':','--','--','--']
mk = ['^','^','o','o','o','o']
lab = ['SP','MP','SPm','MPm','MPm,i']#,'outside']
oth = 50
nsamp =80
# oth = 1 
plt.close('all')
plt.figure()
# stop()
cc=0
for fld in ff:
    hf = h5py.File(fld+'pdf.h5', 'r')
    stats = np.loadtxt(fld+'stats.out')
    diss = np.array(hf.get(u'vort'))
    diss = np.mean(diss[:,:,-nsamp:],2)
    # mean = np.mean(stats[:,4])
    # std = np.mean(stats[:,9])
    # print(std)
    mean = 0
    std = 1
    x = (diss[:,0]-mean)/std/oth
    dbin = np.mean(np.diff(x))

    diss = diss[:,1]/sum(diss[:,1])/dbin
    plt.plot(x,diss,label=lab[cc],color=col[cc],marker=mk[cc],ls=ls[cc],markevery=50)
    cc+=1


# plt.legend(fontsize=20,frameon=False)
plt.yscale('log')
#plt.xscale('log')
plt.xlim(0,140/oth)
plt.ylim(1e-6,3)
# plt.xlim(0,400)
# plt.ylim(1e-7,0.1)
ax2 = plt.gca()    
#ax2.set_xlabel(r'$(\varepsilon - \mu)/\sigma$',fontsize=20)
# ax2.set_xlabel(r'$\varepsilon$',fontsize=20)
ax2.set_xlabel(r'$\omega/\omega_{th}$',fontsize=20)
# ax2.set_xlabel(r'$\varepsilon$',fontsize=20)
ax2.set_ylabel(r'$p.d.f.$',fontsize=20)
fig = plt.gcf()
formatPlot(ax2, fig, False, True, 1)
# plt.savefig('pdfomega.eps')

# =============================================================================
# 
# =============================================================================

plt.figure()
cc=0
stats = np.loadtxt(ff[0]+'stats.out')
std = np.mean(stats[:,10])
for fld in ff:
    hf = h5py.File(fld+'pdf.h5', 'r')
    stats = np.loadtxt(fld+'stats.out')
    diss = np.array(hf.get(u'diss'))    
    diss = np.mean(diss[:,:,-nsamp:],2)
    mean = np.mean(stats[:,5])
    std = np.mean(stats[:,10])
    print(mean,std)
    mean = 0
    # std = 1
    x = (diss[:,0]-mean)/std
    dbin = np.mean(np.diff(x))

    diss = diss[:,1]/sum(diss[:,1])/dbin
    plt.plot(x,diss,label=lab[cc],color=col[cc],marker=mk[cc] ,ls=ls[cc],markevery=100)
    cc+=1


plt.legend(fontsize=25,frameon=False)#,ncol=2)
plt.yscale('log')
#plt.xscale('log')
plt.xlim(0,65)
# plt.ylim(1e-6,3)
# plt.xlim(0,400)
plt.ylim(1e-8,2)
ax2 = plt.gca()    
#ax2.set_xlabel(r'$(\varepsilon - \mu)/\sigma$',fontsize=20)
# ax2.set_xlabel(r'$\varepsilon$',fontsize=20)
# ax2.set_xlabel(r'$\omega/\omega_{th}$',fontsize=20)
ax2.set_xlabel(r'$\varepsilon/\sigma_{SP}$',fontsize=20)
ax2.set_ylabel(r'$p.d.f.$',fontsize=20)
fig = plt.gcf()
formatPlot(ax2, fig, False, True, 1)
plt.savefig('pdfdist.eps')

==> figures/printPDF_N_v2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Mar 24 16:46:08 2022

@author: marcres
"""
import numpy as np
import matplotlib.pyplot as plt
import glob
import scipy as sc
import h5py
import matplotlib.ticker as ticker
from setupPlot import *

ff= [
     '/Users/marcres/Dropbox/Projects/Betzy/prodRun/sp_k2/512/sp/',
     '/Users/marcres/Dropbox/Projects/Betzy/prodRun/sp_k2/512/we10%/alpha_10%/',
     # '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/sp/',
     '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/mp/',
     '/Users/marcres/Dropbox/Projects/testInterm/NS_filt_512/filt_inside/'
     # '/Users/marcres/Projects/testInterm/NS_filt_512/filt_outside/'
     
     ]
col = ['dimgrey','r','k','b']
ls  = ['-.',':','--','--']
mk = ['^','^','o','o','o']
lab = ['SP','MP','MPp','MPp,i']#,'outside']
oth = 50
nsamp =80
# oth = 1 
plt.close('all')
plt.figure()
# stop()
cc=0
for fld in ff:
    hf = h5py.File(fld+'pdf.h5', 'r')
    stats = np.loadtxt(fld+'stats.out')
    diss = np.array(hf.get(u'vort'))
    diss = np.mean(diss[:,:,-nsamp:],2)
    # mean = np.mean(stats[:,4])
    # std = np.mean(stats[:,9])
    # print(std)
    mean = 0
    std = 1
    x = (diss[:,0]-mean)/std/oth
    dbin = np.mean(np.diff(x))

    diss = diss[:,1]/sum(diss[:,1])/dbin
    plt.plot(x,diss,label=lab[cc],color=col[cc],marker=mk[cc],ls=ls[cc],markevery=50,markersize=8)
    cc+=1


# plt.legend(fontsize=20,frameon=False)
plt.yscale('log')
#plt.xscale('log')
plt.xlim(0,140/oth)
plt.ylim(1e-6,3)
# plt.xlim(0,400)
# plt.ylim(1e-7,0.1)
ax2 = plt.gca()    
#ax2.set_xlabel(r'$(\varepsilon - \mu)/\sigma$',fontsize=20)
# ax2.set_xlabel(r'$\varepsilon$',fontsize=20)
ax2.set_xlabel(r'$\omega/\omega_{th}$',fontsize=20)
# ax2.set_xlabel(r'$\varepsilon$',fontsize=20)
ax2.set_ylabel(r'$p.d.f.$',fontsize=20)
fig = plt.gcf()
formatPlot(ax2, fig, False, True, 1)
plt.savefig('pdfomega.eps')

# =============================================================================
# 
# =============================================================================

plt.figure()
cc=0
stats = np.loadtxt(ff[0]+'stats.out')
std = np.mean(stats[:,10])
for fld in ff:
    hf = h5py.File(fld+'pdf.h5', 'r')
    stats = np.loadtxt(fld+'stats.out')
    diss = np.array(hf.get(u'diss'))    
    diss = np.mean(diss[:,:,-nsamp:],2)
    mean = np.mean(stats[:,5])
    std = np.mean(stats[:,10])
    print(mean,std)
    mean = 0
    # std = 1
    x = (diss[:,0]-mean)/std
    dbin = np.mean(np.diff(x))

    diss = diss[:,1]/sum(diss[:,1])/dbin
    plt.plot(x,diss,label=lab[cc],color=col[cc],marker=mk[cc] ,ls=ls[cc],markevery=100,markersize=8)
    cc+=1


plt.legend(fontsize=25,frameon=False)#,ncol=2)
plt.yscale('log')
#plt.xscale('log')
plt.xlim(0,65)
# plt.ylim(1e-6,3)
# plt.xlim(0,400)
plt.ylim(1e-8,2)
ax2 = plt.gca()    
#ax2.set_xlabel(r'$(\varepsilon - \mu)/\sigma$',fontsize=20)
# ax2.set_xlabel(r'$\varepsilon$',fontsize=20)
# ax2.set_xlabel(r'$\omega/\omega_{th}$',fontsize=20)
ax2.set_xlabel(r'$\varepsilon/\sigma_{SP}$',fontsize=20)
ax2.set_ylabel(r'$p.d.f.$',fontsize=20)
fig = plt.gcf()
formatPlot(ax2, fig, False, True, 1)
plt.savefig('pdfdist.eps')


==> figures/procHist_general_sup.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue May 24 11:57:54 2022

@author: marcres

##########################   ATTENZIONE    ####################################

INDICI INVERTITI NELLO SCRIPT DI FORTRAN, SI VA DAL dl piu grande (es ndu1-xxx)
 AL dl PIU PICCOLO (es ndu7-xxx)
 
"""
import matplotlib.pyplot as plt
import numpy as np
import glob as glob
from setupPlot import *

cases = ['sp','NS_filt_sp','mp10%','NS_filt_MP','filt_inside']
fold = '/Users/marcres/Dropbox/Projects/testInterm/histDiff/'
filelist = {}
for i in cases:
    filelist[i] = sorted(glob.glob(fold+i+'/n*'))

# orig = ['ndu','ndv']#,'ndw']
orig = ['ndu','ndv']#,'ndw']
nhist = 9
dx = 2*np.pi/512
hinze = .6
interv =[2,4,8,16,32,48,64,128,256]
tmp = np.loadtxt(filelist[i][0])
sh = np.shape(tmp)
data = {}
for i in cases:
    data[i] = np.zeros((nhist,len(tmp),2))

for i in range(nhist):
    name = [a+str(i+1) for a in orig]
    for nc in cases:
        cc = 0
        for nf in filelist[nc]:
            st = len(nc)+len(fold)
            if nf[st+1:st+5] in name:
                try:
                    data[nc][i,:,:] += np.loadtxt(nf)
                except:
                    pass
                cc +=1
        data[nc][i,:,:] /=cc+1
    # data correction!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    # l_no =  hinze+10*(i-3)*dx
    # dataSP[i,:,1] *=l_no
    
   
std = {}
mean = {}
for i in cases:
    std[i] = np.zeros(nhist)
    mean[i] = np.zeros(nhist)
for i in cases:
    for nn in range(nhist):
    # for i in range(len(dataSP[0,:,0])):
        x = data[i][nn,:,0]
        y = data[i][nn,:,1]
        std[i][nn] = (np.sum(y*x**2)/np.sum(y))**.5
        mean[i][nn] = np.sum((x*y))/np.sum(y)

    
    
col = ['grey','orange','r','k','b']
ls  = [':','--',':','--','--']
mk = ['^','^','o','o','o']
lab = ['SP','SPp','MP','MPp','MPp,i']
plt.close('all')
xlim = [20,12,10]
cind = [2,4,6]
# for i in range(nhist):
ci = 0
nam = True
for i in cind:
    plt.figure()
    cc=0
    for nc in cases:
        nam = not(nam)
        if cc==2:
            plt.figure()
        # l = interv[i]*dx
        l = interv[i]*dx/np.pi
        # print(l)
        x = data[nc][i,:,0]/std[nc][i]
        # x = data[nc][i,:,0]/std['sp'][i]
        print(np.max(x))
       
        diffx = np.mean(np.diff(x))
        # diffx = 1
        y = data[nc][i,:,1]/np.sum(data[nc][i,:,1])/diffx
        # print(np.trapz(y,x))
        plt.plot(x,y,ls=ls[cc],color=col[cc],label=lab[cc],linewidth=2,marker=mk[cc],markevery=50)
        cc +=1
        if cc in [2,5]:

            nn = [np.nan,np.nan]
            xx = data['sp'][i,:,0]/std['sp'][i]
            yy = 1/(2*np.pi)**0.5*np.exp(-(xx)**2/2)
            plt.plot(xx,yy,'--k',linewidth=0.5)
        
            if i==cind[-1]:
                plt.legend(fontsize=20,frameon=False)
            plt.ylabel(r'$p.d.f.$', fontsize=20)
            # plt.xlabel(r'$\partial_\ell u_\ell$', fontsize=20)
            plt.xlabel(r'$\delta_\ell u_\ell/\sigma_{u_\ell}$', fontsize=20)
            # plt.xlabel(r'$\partial_\ell u_\ell/\sigma_{u_\ell,SP}$', fontsize=20)
            plt.xlim(-xlim[ci],xlim[ci])
            plt.ylim(1e-9,1)
            plt.yscale('log')
            # plt.annotate((r'$\ell/L_f=$%0.2f'%(l)),fontsize=20, xy=(0.15, 0.75), xycoords='axes fraction')
            ax = plt.gca()
            fig = plt.gcf()
            formatPlotPDF(ax,fig,False,True,1)
            # plt.text(0.,1,(r'$\ell=$%0.2f'%(l)),fontsize=20)
                    # plt.tight_layout()
            if nam:
                plt.savefig('hist_SP-'+str(ci)+'.eps')
            else:
                plt.savefig('hist_MP-'+str(ci)+'.eps')
    ci+=1

# stop()

# # for i in range(nhist):
# plt.close('all')
# plt.figure()
# for i in nset:

#     l = hinze+10*(i-3)*dx
#     # print(l)
#     x = dataSP[i,:,0]/stdSP[i]
#     diffx = np.mean(np.diff(x))
#     y = dataSP[i,:,1]/np.sum(dataSP[i,:,1])/diffx
#     print(np.trapz(y,x))
#     plt.plot(x,y,ls='-',color=col[i],label=(r'$\ell=$%0.2f'%(l)))
    
#     x = dataMP50[i,:,0]/stdMP50[i]
#     diffx = np.mean(np.diff(x))
#     y = dataMP50[i,:,1]/np.sum(dataMP50[i,:,1])/diffx
#     plt.plot(x,y,ls='--',color=col[i])
    
#     x = dataMP10[i,:,0]/stdMP10[i]
#     diffx = np.mean(np.diff(x))
#     y = dataMP10[i,:,1]/np.sum(dataMP10[i,:,1])/diffx
#     plt.plot(x,y,'-*',color=col[i],markevery=1)
# plt.yscale('log')
# xx = dataSP[0,:,0]/stdSP[0]
# yy = 1/(2*np.pi)**0.5*np.exp(-(xx)**2/2)
# # np.trapz(-xx,yy)
# plt.plot(xx,yy,'--k')
# nn = [np.nan,np.nan]
# plt.plot(nn,nn,'-k',label='SP')
# plt.plot(nn,nn,'--k',label='MP50')
# plt.plot(nn,nn,'-*k',label='MP10')
# plt.legend(ncol=2,loc='upper left',frameon=False)
# plt.ylabel(r'$p.d.f.$', fontsize=20)
# # plt.xlabel(r'$\partial_\ell u_\ell$', fontsize=20)
# plt.xlabel(r'$\partial_\ell u_\ell/\sigma_{u_\ell}$', fontsize=20)
# plt.xlim(-15,15)
# plt.ylim(1e-9,1)
# plt.tight_layout()

# plt.savefig('pdf_dulSP.eps',dpi=400)
# # plt.savefig('pdf_dul.eps',dpi=400)

# plt.close('all')
# col = ['r','k','b','m','c','tab:orange','g']
# plt.figure()
# # for i in range(nhist):
# for i in nset:
#     l = hinze+10*(i-3)*dx
#     print(l)
#     x = dataSP[i,:,0]/stdSP[i]
   
#     diffx = np.mean(np.diff(x))
#     y = dataSP[i,:,1]/np.sum(dataSP[i,:,1])/diffx
#     print(np.trapz(y,x))
#     plt.plot(x,y*x**3,ls='-',color=col[i],label=(r'$\ell=$%0.2f'%(l)))
#     #
#     x = dataMP[i,:,0]/stdMP[i]
#     diffx = np.mean(np.diff(x))
#     y = dataMP[i,:,1]/np.sum(dataMP[i,:,1])/diffx
#     plt.plot(x,y*x**3,ls='--',color=col[i])
# # plt.yscale('log')
# xx = dataSP[0,:,0]/stdSP[0]
# yy = 1/(2*np.pi)**0.5*np.exp(-(xx)**2/2)
# # np.trapz(-xx,yy)
# plt.plot(xx,yy,'--k')
# nn = [np.nan,np.nan]
# plt.plot(nn,nn,'-k',label='SP')
# plt.plot(nn,nn,'--k',label='MP')
# plt.legend(ncol=2,loc='upper left',frameon=False)
# plt.ylabel(r'$p.d.f.$', fontsize=20)
# # plt.xlabel(r'$\partial_\ell u_\ell$', fontsize=20)
# plt.xlabel(r'$\partial_\ell u_\ell/\sigma_{u_\ell}$', fontsize=20)
# plt.xlim(-15,15)
# # plt.ylim(1e-9,1)
# plt.tight_layout()
# # plt.savefig('pdf_dul.png',dpi=400)


==> figures/procHist_general_v2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue May 24 11:57:54 2022

@author: marcres

##########################   ATTENZIONE    ####################################

INDICI INVERTITI NELLO SCRIPT DI FORTRAN, SI VA DAL dl piu grande (es ndu1-xxx)
 AL dl PIU PICCOLO (es ndu7-xxx)
 
"""
import matplotlib.pyplot as plt
import numpy as np
import glob as glob
from setupPlot import *

cases = ['sp','mp10%','NS_filt_MP','filt_inside']
fold = '/Users/marcres/Dropbox/Projects/testInterm/histDiff/'
filelist = {}
for i in cases:
    filelist[i] = sorted(glob.glob(fold+i+'/n*'))

# orig = ['ndu','ndv']#,'ndw']
orig = ['ndu','ndv']#,'ndw']
nhist = 9
dx = 2*np.pi/512
hinze = .6
interv =[2,4,8,16,32,48,64,128,256]
tmp = np.loadtxt(filelist[i][0])
sh = np.shape(tmp)
data = {}
for i in cases:
    data[i] = np.zeros((nhist,len(tmp),2))

for i in range(nhist):
    name = [a+str(i+1) for a in orig]
    for nc in cases:
        cc = 0
        for nf in filelist[nc]:
            st = len(nc)+len(fold)
            if nf[st+1:st+5] in name:
                try:
                    data[nc][i,:,:] += np.loadtxt(nf)
                except:
                    pass
                cc +=1
        data[nc][i,:,:] /=cc+1
    # data correction!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    # l_no =  hinze+10*(i-3)*dx
    # dataSP[i,:,1] *=l_no
    
   
std = {}
mean = {}
for i in cases:
    std[i] = np.zeros(nhist)
    mean[i] = np.zeros(nhist)
for i in cases:
    for nn in range(nhist):
    # for i in range(len(dataSP[0,:,0])):
        x = data[i][nn,:,0]
        y = data[i][nn,:,1]
        std[i][nn] = (np.sum(y*x**2)/np.sum(y))**.5
        mean[i][nn] = np.sum((x*y))/np.sum(y)

    
    
col = ['dimgrey','r','k','b']
ls  = ['-.',':','--','--']
mk = ['^','^','o','o','o']
lab = ['SP','MP','MPp','MPp,i']#,'outside']
plt.close('all')
xlim = [20,12,10]
cind = [2,4,6]
# for i in range(nhist):
ci = 0
for i in cind:
    plt.figure()
    cc=0
    for nc in cases:

        # l = interv[i]*dx
        l = interv[i]*dx/np.pi
        # print(l)
        x = data[nc][i,:,0]/std[nc][i]
        # x = data[nc][i,:,0]/std['sp'][i]
        print(np.max(x))
       
        diffx = np.mean(np.diff(x))
        # diffx = 1
        y = data[nc][i,:,1]/np.sum(data[nc][i,:,1])/diffx
        # print(np.trapz(y,x))
        plt.plot(x,y,ls=ls[cc],color=col[cc],label=lab[cc],linewidth=2,marker=mk[cc],markevery=50,markersize=8)
        cc +=1

    nn = [np.nan,np.nan]
    xx = data['sp'][i,:,0]/std['sp'][i]
    yy = 1/(2*np.pi)**0.5*np.exp(-(xx)**2/2)
    plt.plot(xx,yy,'--k',linewidth=0.5)

    if i==cind[-1]:
        plt.legend(fontsize=20,frameon=False)
    plt.ylabel(r'$p.d.f.$', fontsize=20)
    # plt.xlabel(r'$\partial_\ell u_\ell$', fontsize=20)
    plt.xlabel(r'$\delta_\ell u_\ell/\sigma_{u_\ell}$', fontsize=20)
    # plt.xlabel(r'$\partial_\ell u_\ell/\sigma_{u_\ell,SP}$', fontsize=20)
    plt.xlim(-xlim[ci],xlim[ci])
    plt.ylim(1e-9,1)
    plt.yscale('log')
    plt.annotate((r'$\ell/L_f=$%0.2f'%(l)),fontsize=20, xy=(0.65, 0.75), xycoords='axes fraction')
    ax = plt.gca()
    fig = plt.gcf()
    formatPlotPDF(ax,fig,False,True,1)
    ci+=1
    # plt.text(0.,1,(r'$\ell=$%0.2f'%(l)),fontsize=20)
    # plt.tight_layout()

    # plt.savefig('hist'+str(ci)+'.eps')

# stop()

# # for i in range(nhist):
# plt.close('all')
# plt.figure()
# for i in nset:

#     l = hinze+10*(i-3)*dx
#     # print(l)
#     x = dataSP[i,:,0]/stdSP[i]
#     diffx = np.mean(np.diff(x))
#     y = dataSP[i,:,1]/np.sum(dataSP[i,:,1])/diffx
#     print(np.trapz(y,x))
#     plt.plot(x,y,ls='-',color=col[i],label=(r'$\ell=$%0.2f'%(l)))
    
#     x = dataMP50[i,:,0]/stdMP50[i]
#     diffx = np.mean(np.diff(x))
#     y = dataMP50[i,:,1]/np.sum(dataMP50[i,:,1])/diffx
#     plt.plot(x,y,ls='--',color=col[i])
    
#     x = dataMP10[i,:,0]/stdMP10[i]
#     diffx = np.mean(np.diff(x))
#     y = dataMP10[i,:,1]/np.sum(dataMP10[i,:,1])/diffx
#     plt.plot(x,y,'-*',color=col[i],markevery=1)
# plt.yscale('log')
# xx = dataSP[0,:,0]/stdSP[0]
# yy = 1/(2*np.pi)**0.5*np.exp(-(xx)**2/2)
# # np.trapz(-xx,yy)
# plt.plot(xx,yy,'--k')
# nn = [np.nan,np.nan]
# plt.plot(nn,nn,'-k',label='SP')
# plt.plot(nn,nn,'--k',label='MP50')
# plt.plot(nn,nn,'-*k',label='MP10')
# plt.legend(ncol=2,loc='upper left',frameon=False)
# plt.ylabel(r'$p.d.f.$', fontsize=20)
# # plt.xlabel(r'$\partial_\ell u_\ell$', fontsize=20)
# plt.xlabel(r'$\partial_\ell u_\ell/\sigma_{u_\ell}$', fontsize=20)
# plt.xlim(-15,15)
# plt.ylim(1e-9,1)
# plt.tight_layout()

# plt.savefig('pdf_dulSP.eps',dpi=400)
# # plt.savefig('pdf_dul.eps',dpi=400)

# plt.close('all')
# col = ['r','k','b','m','c','tab:orange','g']
# plt.figure()
# # for i in range(nhist):
# for i in nset:
#     l = hinze+10*(i-3)*dx
#     print(l)
#     x = dataSP[i,:,0]/stdSP[i]
   
#     diffx = np.mean(np.diff(x))
#     y = dataSP[i,:,1]/np.sum(dataSP[i,:,1])/diffx
#     print(np.trapz(y,x))
#     plt.plot(x,y*x**3,ls='-',color=col[i],label=(r'$\ell=$%0.2f'%(l)))
#     #
#     x = dataMP[i,:,0]/stdMP[i]
#     diffx = np.mean(np.diff(x))
#     y = dataMP[i,:,1]/np.sum(dataMP[i,:,1])/diffx
#     plt.plot(x,y*x**3,ls='--',color=col[i])
# # plt.yscale('log')
# xx = dataSP[0,:,0]/stdSP[0]
# yy = 1/(2*np.pi)**0.5*np.exp(-(xx)**2/2)
# # np.trapz(-xx,yy)
# plt.plot(xx,yy,'--k')
# nn = [np.nan,np.nan]
# plt.plot(nn,nn,'-k',label='SP')
# plt.plot(nn,nn,'--k',label='MP')
# plt.legend(ncol=2,loc='upper left',frameon=False)
# plt.ylabel(r'$p.d.f.$', fontsize=20)
# # plt.xlabel(r'$\partial_\ell u_\ell$', fontsize=20)
# plt.xlabel(r'$\partial_\ell u_\ell/\sigma_{u_\ell}$', fontsize=20)
# plt.xlim(-15,15)
# # plt.ylim(1e-9,1)
# plt.tight_layout()
# # plt.savefig('pdf_dul.png',dpi=400)


==> figures/setupPlot.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Apr  1 14:55:29 2021

@author: marcres
"""

#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Dec  6 19:17:00 2020

@author: marcres
"""

import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np
import glob
# import sys as sys
import pickle as pickle
import seaborn as sns
import os
from itertools import compress
import h5py
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rcParams["font.family"] = "Times New Roman"

cases = {
        1: {'dir':'we10/mu0.01/'     , 'We':42.6 , 'mu':0.01, 'alpha':0.03, 'sigma':0.46, 'k0':2, 'labP':'V11'},
        2: {'dir':'we10/mu0.1/'      , 'We':42.6 , 'mu':0.1 , 'alpha':0.03, 'sigma':0.46, 'k0':2, 'labP':'V12'},
        16:{'dir':'weP/we2.5/'       , 'We':10.6,  'mu':1   , 'alpha':0.03, 'sigma':1.84  ,'k0':2, 'labP':'W11'},
        24:{'dir':'weP/we5/'         , 'We':21.2,  'mu':1   , 'alpha':0.03, 'sigma':0.92  ,'k0':2, 'labP':'W12'},
        3: {'dir':'we10/mu1/'        , 'We':42.6 , 'mu':1   , 'alpha':0.03, 'sigma':0.46, 'k0':2, 'labP':'BE1'},
        4: {'dir':'we10/mu10/'       , 'We':42.6 , 'mu':10  , 'alpha':0.03, 'sigma':0.46,'k0':2,  'labP':'V13'},
        5: {'dir':'we10/mu100/'      , 'We':42.6 , 'mu':100 , 'alpha':0.03, 'sigma':0.46,'k0':2,  'labP':'V14'},

        10:{'dir':'we10%/alpha_6%/'  , 'We':42.6 , 'mu':1   , 'alpha':0.06, 'sigma':0.46  ,'k0':2, 'labP':'C12'},
        20: {'dir':'we10_10%/mu0.01/'     , 'We':42.6 , 'mu':0.01, 'alpha':0.1, 'sigma':0.46, 'k0':2, 'labP':'V21'},
        21: {'dir':'we10_10%/mu0.1/'      , 'We':42.6 , 'mu':0.1 , 'alpha':0.1, 'sigma':0.46,'k0':2, 'labP':'V22'},
        11:{'dir':'we10%/alpha_10%/' , 'We':42.6 , 'mu':1   , 'alpha':0.10, 'sigma':0.46  ,'k0':2, 'labP':'BE2'},
        12:{'dir':'we10%/alpha_20%/' , 'We':42.6 , 'mu':1   , 'alpha':0.20, 'sigma':0.46  ,'k0':2, 'labP':'C13'},
        13:{'dir':'we10%/alpha_50%/' , 'We':42.6 , 'mu':1   , 'alpha':0.50, 'sigma':0.46  ,'k0':2, 'labP':'C14'},        
      
#        25:{'dir':'weP/we12.5/'      , 'We':53.2  , 'mu':1   , 'alpha':0.03, 'sigma':0.322 ,'k0':2, 'labP':'W12'},
        19:{'dir':'weP/we25/'        , 'We':106.5 , 'mu':1   , 'alpha':0.03, 'sigma':0.184 ,'k0':2, 'labP':'W12'},
#        11:{'dir':'we10%/alpha_10%/' , 'We':42.6 , 'mu':1   , 'alpha':0.10, 'sigma':0.46  ,'k0':2, 'labP':'V11'},
        22: {'dir':'we10_10%/mu10/'       , 'We':42.6 , 'mu':10  , 'alpha':0.1, 'sigma':0.46,'k0':2, 'labP':'V23'},
        23: {'dir':'we10_10%/mu100/'      , 'We':42.6 , 'mu':100 , 'alpha':0.1, 'sigma':0.46,'k0':2, 'labP':'V24'},
        -1:{'dir':'sp/'              , 'We':-1 , 'mu':-1  , 'alpha':-1  , 'sigma':-1  ,'k0':2, 'labP':'SP1'},
        }

styles ={
    'We'   : {
            106.5: {'col':'g','ls':'-.','mk':'' },
            53.2 : {'col':'darkred','ls':'-.','mk':'' },
            42.6: {'col':'tab:orange','ls':'-.','mk':'' },
            21.3: {'col':'b','ls':':','mk':'' },
            10.6:{'col':'r','ls':':','mk':'' },
            21.2:{'col':'orchid','ls':':','mk':'' },
            4.2 : {'col':'m','ls':':','mk':'' },
            -1: {'col':'k','ls':'-','mk':'' }
            },
    'mu'   : {
            0.01:{'col':'olive','ls':':' ,'mk':''},#'.'},
            0.1 :{'col':'deeppink','ls':'-.','mk':''},#'^'},
            1   :{'col':'c','ls':'--','mk':''},#'*'},
            10  :{'col':'gold','ls':':' ,'mk':''},#'+'},
            100 :{'col':'darkgreen','ls':'-.','mk':''},#'x'},
            -1  :{'col':'k','ls':'-' ,'mk':''},#''},
            },
    'alpha': {
            0.03:{'ls':'','col':'g','mk':'*'},
            0.06:{'ls':'','col':'r','mk':'x'},
            0.10:{'ls':'','col':'b','mk':'v'},
            0.20:{'ls':'','col':'m','mk':'^'},
            0.50:{'ls':'','col':'tab:orange','mk':'o'},
            -1  :{'ls':'','col':'k','mk':''},
            }
            }
labels = {
        'We'    :r'$We_\mathcal{L} = $',
        'mu'    :r'$\mu_d / \mu_c = $',
        'alpha' :r'$\alpha = $',
        }

# Defines what is the colour choice if a specific iso-property is selected
mapS = {
        'We':'mu',
        'mu':'We',
        }
iterComb = {
            1:['alpha','We'],
            2:['alpha','mu'],
            3:['We'   ,'mu']
            }
cols     = {1: 'mu',
            2: 'We',
            3: 'alpha',
            4: 'mu10'
            }
N = 512
fleg = 12
ft = 24
fl = 28  


def formatPlot(ax,fig,logx,logy,fac):
    ax.set_xticklabels(ax.get_xticks(),fontsize=ft)
    a = ax.get_yticks()
    ax.set_yticklabels(a,fontsize=ft)
    fig.set_figheight(5*fac)
    fig.set_figwidth(6*fac)
    fig.subplots_adjust(left=0.21*fac,bottom=0.18*fac,top=0.97,right=0.97,wspace=0.05)
    ax.set_ylabel(ax.get_ylabel(),fontsize=fl)
    ax.set_xlabel(ax.get_xlabel(),fontsize=fl)
    if logy:
#            ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=5))
        ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=9))
        ax.yaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))
        ax.yaxis.set_major_locator(plt.MaxNLocator(5))
    if logx:
        ax.xaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
        ax.xaxis.set_major_locator(plt.MaxNLocator(4))
#    if leg:
#        fig.legend(fontsize=fleg)
    return
  
def formatPlot2(ax,fig,logx,logy,fac):
    ax.set_xticklabels(ax.get_xticks(),fontsize=ft)
    a = ax.get_yticks()
    ax.set_yticklabels(a,fontsize=ft)
    fig.set_figheight(6*fac)
    fig.set_figwidth(9*fac)
    fig.subplots_adjust(left=0.14*fac,bottom=0.13*fac,top=0.96,right=0.97,wspace=0.05)
    ax.set_ylabel(ax.get_ylabel(),fontsize=fl)
    ax.set_xlabel(ax.get_xlabel(),fontsize=fl)
    if logy:
#            ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=5))
        ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=9))
        ax.yaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))
        ax.yaxis.set_major_locator(plt.MaxNLocator(5))
    if logx:
        ax.xaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
        ax.xaxis.set_major_locator(plt.MaxNLocator(4))
#    if leg:
#        fig.legend(fontsize=fleg)
    return
  
def formatPlotDSD(ax,fig,logx,logy,fac):
    ax.set_xticklabels(ax.get_xticks(),fontsize=ft-4)
    a = ax.get_yticks()
    ax.set_yticklabels(a,fontsize=ft-4)
    fig.set_figheight(5*fac)
    fig.set_figwidth(6*fac)
    fig.subplots_adjust(left=0.23*fac,bottom=0.15*fac,top=0.96,right=0.95,wspace=0.05)
    ax.set_ylabel(ax.get_ylabel(),fontsize=fl-4)
    ax.set_xlabel(ax.get_xlabel(),fontsize=fl-4)
    if logy:
#            ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=5))
        ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=9))
        ax.yaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))
        ax.yaxis.set_major_locator(plt.MaxNLocator(5))
    if logx:
        ax.xaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))
        ax.xaxis.set_major_locator(plt.MaxNLocator(5))
#    if leg:
#        fig.legend(fontsize=fleg)
    return     
def formatPlotPDF(ax,fig,logx,logy,fac):
    ax.set_xticklabels(ax.get_xticks(),fontsize=ft)
    a = ax.get_yticks()
    ax.set_yticklabels(a,fontsize=ft)
    fig.set_figheight(5*fac)
    fig.set_figwidth(6*fac)
    fig.subplots_adjust(left=0.25*fac,bottom=0.17*fac,top=0.96,right=0.95,wspace=0.05)
    ax.set_ylabel(ax.get_ylabel(),fontsize=fl*0.9)
    ax.set_xlabel(ax.get_xlabel(),fontsize=fl*0.9)
    if logy:
#            ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=5))
        ax.yaxis.set_major_locator(ticker.LogLocator(base=10.0, numticks=6))
        ax.yaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))
        ax.yaxis.set_major_locator(plt.MaxNLocator(5))
    if logx:
        ax.xaxis.set_major_formatter(ticker.LogFormatterMathtext(base=10.0))
    else:
        ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
        ax.xaxis.set_major_locator(plt.MaxNLocator(5))
#    if leg:
#        fig.legend(fontsize=fleg)
    return
